Scalable Anytime Algorithms for Learning Fragments of Linear Temporal Logic

Linear temporal logic (LTL) is a specification language for finite sequences (called traces) widely used in program verification, motion planning in robotics, process mining, and many other areas. We consider the problem of learning LTL formulas for classifying traces; despite a growing interest of the research community, existing solutions suffer from two limitations: they do not scale beyond small formulas, and they may exhaust computational resources without returning any result. We introduce a new algorithm addressing both issues: our algorithm is able to construct formulas an order of magnitude larger than previous methods, and it is anytime, meaning that it in most cases successfully outputs a formula, albeit possibly not of minimal size. We evaluate the performances of our algorithm using an open source implementation against publicly available benchmarks.

==> data/clear.py <==
import csv

input_file = 'noisy-comparison-0.1-old.csv'
output_file = 'noisy-comparison-0.1.csv'
replacement_value = '900'

with open(input_file, 'r') as file:
    reader = csv.DictReader(file)
    rows = list(reader)

for row in rows:
    if row['max_sat Time'] == '':
        row['max_sat Time'] = replacement_value

with open(output_file, 'w', newline='') as file:
    fieldnames = ['max_sat Time', 'Scarlet Time']
    writer = csv.DictWriter(file, fieldnames=fieldnames)
    writer.writeheader()
    writer.writerows(rows)


==> data/matplotlib/example.py <==
import matplotlib
matplotlib.use("pgf")
matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': False,
})
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd
from matplotlib import ticker as mticker


data=pd.read_csv('example.csv')




fig=plt.figure(figsize=(10,6))
fig.set_size_inches(w=4.5, h=4)
sns.violinplot(x='Formula Size',y="Time",data=data, hue='Tool', palette='rainbow')
plt.title("Random example plot from matplotlib to tex")
plt.savefig('example.pgf')

==> data/plot.py <==
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter,FixedLocator,FuncFormatter

# Read the CSV file into a pandas DataFrame
data = pd.read_csv('noisy-comparison-0.01.csv')   

# Extract the columns
max_sat = data['max_sat Time']
scarlet = data['Scarlet Time']

# Filter out the values greater than or equal to 900
max_sat = max_sat[max_sat < 900]
scarlet = scarlet[scarlet < 900]

# Sort the data by max_sat time
max_sat_sorted = sorted(max_sat)
scarlet_sorted = sorted(scarlet)

# Calculate the number of samples solved over time
sample_count_max_sat = [i + 1 for i in range(len(max_sat_sorted))]
sample_count_scarlet = [i + 1 for i in range(len(scarlet_sorted))]

# Plot the number of samples solved over time
plt.semilogx(max_sat_sorted, sample_count_max_sat, color='black', linestyle='dotted', label='MaxSAT')

# Plot SCARLET on top of max_SAT as a solid line
plt.semilogx(scarlet_sorted, sample_count_scarlet, color='black', label='Scarlet')

# Read the second CSV file
data1 = pd.read_csv('noisy-comparison-0.05.csv')

# Extract the columns from the second file
max_sat1 = data1['max_sat Time']
scarlet1 = data1['Scarlet Time']

# Filter out the values greater than or equal to 900 from the second file
max_sat1 = max_sat1[max_sat1 < 900]
scarlet1 = scarlet1[scarlet1 < 900]

# Sort the data from the second file
max_sat1_sorted = sorted(max_sat1)
scarlet1_sorted = sorted(scarlet1)

# Calculate the number of samples solved over time from the second file
sample_count_max_sat1 = [i + 1 for i in range(len(max_sat1_sorted))]
sample_count_scarlet1 = [i + 1 for i in range(len(scarlet1_sorted))]

# Plot the number of samples solved over time from the second file
plt.semilogx(max_sat1_sorted, sample_count_max_sat1, color='red', linestyle='dotted')
plt.semilogx(scarlet1_sorted, sample_count_scarlet1, color='red')

# Read the second CSV file
data2 = pd.read_csv('noisy-comparison-0.1.csv')

# Extract the columns from the second file
max_sat2 = data2['max_sat Time']
scarlet2 = data2['Scarlet Time']

# Filter out the values greater than or equal to 900 from the second file
max_sat2 = max_sat2[max_sat2 < 900]
scarlet2 = scarlet2[scarlet2 < 900]

# Sort the data from the second file
max_sat2_sorted = sorted(max_sat2)
scarlet2_sorted = sorted(scarlet2)

# Calculate the number of samples solved over time from the second file
sample_count_max_sat2 = [i + 1 for i in range(len(max_sat2_sorted))]
sample_count_scarlet2 = [i + 1 for i in range(len(scarlet2_sorted))]

# Plot the number of samples solved over time from the second file
plt.semilogx(max_sat2_sorted, sample_count_max_sat2, color='blue', linestyle='dotted')
plt.semilogx(scarlet2_sorted, sample_count_scarlet2, color='blue')


# Set axis labels
plt.xlabel('Time (s)')
plt.ylabel('Number of Samples Solved')

# Set plot title
plt.title('Number of Samples Solved over Time')

# Add legend
plt.legend(loc='center left', bbox_to_anchor=(0, 0.9), fontsize='large')


# Format x-axis values as powers of 10
plt.gca().xaxis.set_major_formatter(FuncFormatter(lambda x, _: '{:.0e}'.format(x)))

# Set x-axis ticks positions and labels
x_ticks = [0.001, 0.01, 0.1, 1, 10, 100, 900]
x_tick_labels = ['$10^{-3}$', '$10^{-2}$', '$10^{-1}$', '$10^{0}$', '$10^{1}$', '$10^{2}$', 'TO']
plt.xlim(0.01, 900)
plt.ylim(0, 260)
plt.gca().xaxis.set_major_locator(FixedLocator(x_ticks))
plt.gca().xaxis.set_major_formatter(FuncFormatter(lambda x, _: x_tick_labels[x_ticks.index(x)]))


# Remove minor tick marks
plt.gca().xaxis.set_minor_locator(plt.NullLocator())
# Show only major ticks
plt.gca().xaxis.set_ticks_position('bottom')
plt.gca().xaxis.set_tick_params(which='major', length=6, width=1, direction='in')
plt.gca().yaxis.set_ticks_position('left')
plt.gca().yaxis.set_tick_params(which='major', length=6, width=1, direction='in')

# Enable LaTeX rendering
plt.rc('text', usetex=True)


# Show the plot
plt.show()

